Universal Shift Congruences for Weighted Permutation Sequences

The involution numbers $1,1,2,4,10,26,\ldots$ repeat modulo $3$, $5$ and $7$. We explain this, and many similar patterns, by one rule. Many sequences count permutations in which every cycle of length $m$ carries a weight $w_m$ (involutions, derangements, "sets of lists", and many others in the OEIS). Writing $A(n)$ for such a count, the rule is $A(n+k)\equiv A(n)A(k)$ modulo $\mathrm{lcm}(n,k)$. It generalizes our earlier proof of the case modulo $k$ for one such sequence, but now it holds for all weights at once, as a coefficientwise congruence between universal polynomials, and we find the largest modulus that works for the universal polynomials, $nk/\mathrm{rad}(\gcd(n,k))$, and show that nothing larger does. We then show that passing from $k$ to $pk$ behaves like raising to the $p$-th power modulo a high power of $p$, with a sharp exponent for the polynomials, which gives $A(p^r)\equiv(w_1+(p-1)w_p)^{p^{r-1}}$ modulo $p^r$ for odd $p$, and explains why the prime $2$ is special. A family of sequences defined by Lagrange inversion fits the same framework, which proves Bala's conjecture for the whole family (the single sequence A278070 had been proved earlier by an automated system) and the divisibility observed in the entries A251568 and A251569. As further applications we prove OEIS conjectures of Richman, Hanna, van Hoeij and Bala (A227937), and the theorems apply to 101 OEIS sequences, whose congruences are recorded in a supplementary catalogue. Higher-order versions of the content formula are treated in a separate paper.

==> anc/scripts/analyze_content_witnesses.py <==
#!/usr/bin/env python3
"""Exact check of the 'explicit prime-adic sharpness witness' (Part I): for a prime p dividing
both n and k, the coefficient of X_{2p} X_1^{N-2p} (N = n+k) in C_N - C_n C_k equals
    D_p = (1/(2p)) * sum_{i=1}^{2p-1} binom(2p, i) (n)_i (k)_{2p-i}        ((x)_i = falling factorial)
and has p-adic valuation exactly v_p(n) + v_p(k) - 1.

Also cross-checks D_p against the invariant-cycle coefficient formula
    (n! k! / z_lambda) (binom(N, n) - S_lambda(n)),  lambda = (2p, 1^{N-2p}).

Usage: python3 analyze_content_witnesses.py [max_n_and_k]     (default 120; primes 2,3,5,7)
"""
import sys
from math import comb, factorial


def vp(x, p):
    c = 0
    while x % p == 0:
        x //= p
        c += 1
    return c


def fall(x, i):
    r = 1
    for t in range(i):
        r *= x - t
    return r


def D_witness(n, k, p):
    s = sum(comb(2 * p, i) * fall(n, i) * fall(k, 2 * p - i) for i in range(1, 2 * p))
    assert s % (2 * p) == 0
    return s // (2 * p)


def D_formula(n, k, p):
    N = n + k
    a1 = N - 2 * p                       # lambda = (2p, 1^{a1})
    z = (2 * p) * factorial(a1)
    # S = [t^n] (1+t^{2p}) (1+t)^{a1}
    S = comb(a1, n) + (comb(a1, n - 2 * p) if n >= 2 * p else 0)
    num = factorial(n) * factorial(k) * (comb(N, n) - S)
    assert num % z == 0
    return num // z


if __name__ == "__main__":
    M = int(sys.argv[1]) if len(sys.argv) > 1 else 120
    bad = tested = 0
    for p in (2, 3, 5, 7):
        for n in range(p, M + 1, p):
            for k in range(p, M + 1, p):
                if n + k < 2 * p:
                    continue
                tested += 1
                d1 = D_witness(n, k, p)
                if d1 != D_formula(n, k, p):
                    bad += 1
                    print(f"formula mismatch p={p} n={n} k={k}")
                if vp(d1, p) != vp(n, p) + vp(k, p) - 1:
                    bad += 1
                    print(f"valuation mismatch p={p} n={n} k={k}: {vp(d1, p)} vs {vp(n, p) + vp(k, p) - 1}")
    print(f"tested {tested} triples (p, n, k) with p | n, p | k, n,k <= {M}; failures: {bad}")
    print("PASS" if bad == 0 else "FAIL")
    sys.exit(0 if bad == 0 else 1)


==> anc/scripts/verify_lift_sharpness.py <==
#!/usr/bin/env python3
"""Exact check of the odd-prime sharpness witness (Part I, Remark rem:lift-sharp).

For an odd prime p and k = p*q with p | k, s = v_p(k), the coefficient of the
monomial X_p^(k-2) X_{2p} in C_{pk} - C_k^p has p-adic valuation exactly 2s.

C_n has coefficient n!/prod_j (j^{m_j} m_j!) at the monomial prod_j X_j^{m_j}.
Only monomials X_p^a X_{2p}^b can contribute to the target monomial in C_k^p, so we
multiply p copies of the restriction of C_k to those monomials (all exact integers).

Usage: python3 -I verify_lift_sharpness.py   (checks p in {3,5,7}, multiples k <= 60 of p)
"""
from math import factorial
import sys

def coeff(n, parts):
    """coefficient of prod X_j^{m_j} in C_n; parts = {j: m_j}, sum j*m_j = n"""
    z = 1
    for j, m in parts.items():
        z *= j**m * factorial(m)
    assert factorial(n) % z == 0
    return factorial(n) // z

def vp(x, p):
    assert x != 0
    c = 0
    while x % p == 0:
        x //= p
        c += 1
    return c

def restricted(k, p):
    """C_k restricted to monomials X_p^a X_{2p}^b, as {(a,b): coeff}"""
    out = {}
    for b in range(k // (2 * p) + 1):
        rest = k - 2 * p * b
        if rest % p == 0:
            a = rest // p
            parts = {}
            if a: parts[p] = a
            if b: parts[2 * p] = b
            out[(a, b)] = coeff(k, parts)
    return out

def power_coeff(poly, e, target):
    """coefficient of x^target in poly^e, poly a dict {(a,b): c}; truncates b > target[1]"""
    cur = {(0, 0): 1}
    for _ in range(e):
        nxt = {}
        for (a1, b1), c1 in cur.items():
            for (a2, b2), c2 in poly.items():
                a, b = a1 + a2, b1 + b2
                if b <= target[1] and a <= target[0]:
                    nxt[(a, b)] = nxt.get((a, b), 0) + c1 * c2
        cur = nxt
    return cur.get(target, 0)

ok = True
for p in (3, 5, 7):
    for k in range(p, 61, p):
        s = vp(k, p)
        target = (k - 2, 1)                       # X_p^(k-2) X_{2p}
        A = coeff(p * k, {p: k - 2, 2 * p: 1})
        B = power_coeff(restricted(k, p), p, target)
        v = vp(A - B, p)
        flag = "ok" if v == 2 * s else "MISMATCH"
        ok &= v == 2 * s
        print(f"p={p} k={k} s={s}: v_p(coefficient)={v}, expected {2*s}  {flag}")
print("PASS" if ok else "FAIL")
sys.exit(0 if ok else 1)


==> anc/scripts/verify_oeis_section.py <==
#!/usr/bin/env python3
"""Exact checks for Section 9 ("Settling conjectures from the OEIS") of Part I.

Usage:  python3 -I scripts/verify_oeis_section.py [path/to/OEIS_stripped.gz]

Recomputes each sequence from its logarithmic weights (Proposition 3.1 recurrence),
optionally compares with the OEIS 'stripped' file, and tests: the shift congruence
modulo lcm(n,k) (n+k<=300), a(n+p)=gamma_p a(n) mod p for p=3,5, the prime-power
residues a(p^r) = gamma_p^(p^(r-1)) mod p^r for all prime powers <= 700 (not 2^2, 2^3),
Richman's conjecture (A053871), Hanna's conjecture (A214724), van Hoeij's conjecture, Bala's conjecture (A227937)
and the e.g.f. identity of Lemma 9.5 (A000459).  Prints 'FAIL' on any exception.
"""
import sys, gzip
from fractions import Fraction
from math import lcm, factorial, comb

N = 700
fails = 0
def check(cond, msg):
    global fails
    if not cond:
        fails += 1
        print('FAIL:', msg)

stripped = {}
if len(sys.argv) > 1:
    for line in gzip.open(sys.argv[1], 'rt'):
        if line[0] == 'A':
            a, t = line.split(' ', 1)
            stripped[a] = [int(x) for x in t.strip().strip(',').split(',') if x]

def A_from_weights(w, N):                      # w[1..N+1]; A(n+1)=sum_r (n)_r w_{r+1} A(n-r)
    a = [1]
    for n in range(N):
        s, f = 0, 1
        for r in range(n + 1):
            s += f * w[r + 1] * a[n - r]
            f *= (n - r)
        a.append(s)
    return a

def sigma(n, k=1): return sum(d ** k for d in range(1, n + 1) if n % d == 0)
W = {
 'A000085': lambda m: 1 if m <= 2 else 0,
 'A000166': lambda m: 0 if m == 1 else 1,
 'A000246': lambda m: m % 2,
 'A057693': lambda m: 1 if m <= 3 else 0,
 'A000090': lambda m: 0 if m == 3 else 1,
 'A000262': lambda m: m,
 'A082579': lambda m: m * m,
 'A052143': lambda m: 2 ** (2 * m - 1) + (1 if m == 1 else 0),
 'A294361': lambda m: m * sigma(m),
 'A028342': lambda m: sigma(m, 0),
 'A053871': lambda m: 0 if m == 1 else 2 ** (m - 1),
 'A214724': lambda m: 1 if any(k * k + 1 == m for k in range(0, 30)) else 0,
}
primes = [p for p in range(2, N + 1) if all(p % q for q in range(2, int(p ** .5) + 1))]
seq = {}
for name, f in W.items():
    w = [None] + [f(m) for m in range(1, N + 2)]
    a = A_from_weights(w, N)
    seq[name] = (w, a)
    if name in stripped:
        d = stripped[name]
        check(a[:len(d)] == d[:N + 1], name + ' differs from OEIS data')
    for n in range(1, 300):
        for k in range(1, 301 - n):
            check((a[n + k] - a[n] * a[k]) % lcm(n, k) == 0, '%s shift n=%d k=%d' % (name, n, k))
    for p in (3, 5):
        g = w[1] + (p - 1) * w[p]
        check(all((a[n + p] - g * a[n]) % p == 0 for n in range(0, 295)), name + ' a(n+%d)' % p)
    for p in primes:
        r = 1
        while p ** r <= N:
            if not (p == 2 and r in (2, 3)):
                g = (w[1] + w[2]) if p == 2 else w[1] + (p - 1) * w[p]
                check((a[p ** r] - pow(g, p ** (r - 1), p ** r)) % p ** r == 0, '%s a(%d^%d)' % (name, p, r))
            r += 1
    print(name, 'checked')

# Richman (A053871)
b = seq['A053871'][1]
check(b[:3] == [1, 0, 2] and all(b[n] == 2 * (n - 1) * (b[n - 1] + b[n - 2]) for n in range(2, N + 1)), 'A053871 recurrence')
for q in range(1, 300, 2):
    for n in range(0, 301):
        for m in range(n, 301, q):
            check(((-1) ** m * b[m] - (-1) ** n * b[n]) % q == 0, 'Richman q=%d m=%d n=%d' % (q, m, n))
check(all((b[q] + 1) % q == 0 for q in range(1, N, 2)), 'a(q)=-1 mod q')
# Hanna (A214724)
h = seq['A214724'][1]
good = [p for p in primes if p <= 300 and all(h[n] % p == 0 for n in range(p, 301))]
mm2 = [p for p in primes if p <= 300 and any(k * k + 1 == p for k in range(1, 20))]
check(good == mm2, 'Hanna primes %s vs %s' % (good, mm2))
print('Hanna primes:', good)
# van Hoeij (A000459)
M = 400
c = [1, 0, 1]
for n in range(3, M + 1):
    c.append(n * (2 * n - 1) * c[n - 1] + 2 * n * (n - 1) * c[n - 2] - (2 * n - 1))
if 'A000459' in stripped:
    check(c[:len(stripped['A000459'])] == stripped['A000459'], 'A000459 data')
def a_int(n):
    poly = [1]
    for _ in range(n):
        new = [0] * (len(poly) + 2)
        for i, x in enumerate(poly):
            new[i] += 2 * x; new[i + 1] -= 4 * x; new[i + 2] += x
        poly = new
    return sum(x * factorial(j) for j, x in enumerate(poly)) // 2 ** n
check(all(a_int(n) == c[n] for n in range(0, 100)), 'integral formula')
D = 300
eg = [Fraction(c[n], factorial(n)) for n in range(D + 1)]
F = [sum(Fraction((-1) ** i, factorial(i)) * eg[n - i] for i in range(n + 1)) for n in range(D + 1)]
G = [0] * (D + 1)
for m in range(D + 1):
    df = 1
    for i in range(1, 2 * m, 2): df *= i
    for j in range(D - m + 1):
        G[m + j] += df * (-1) ** j * comb(2 * m + j, j) * 2 ** j
check(all(F[n] == G[n] for n in range(D + 1)), 'F formula (Lemma 9.5)')
check(all(x.denominator == 1 for x in F), 'F integral')
wts = [None] * (D + 1)
for n in range(1, D + 1):
    wts[n] = n * eg[n] - sum(wts[m] * eg[n - m] for m in range(1, n))
check(all(x.denominator == 1 for x in wts[1:]), 'A000459 weights integral')
check(all((c[k] - 1) % k == 0 for k in range(1, M + 1)), 'a(k)=1 mod k')
check(all((c[n + k] - c[n]) % k == 0 for n in range(0, M) for k in range(1, M + 1 - n)), 'van Hoeij')
# Bala (A227937): e.g.f. exp(x^2/2+x^3/6), weights w_2=1, w_3=1/2
Nb = 800
bw = [None] + [Fraction(1) if m == 2 else Fraction(1, 2) if m == 3 else Fraction(0) for m in range(1, Nb + 2)]
bb = [Fraction(1)]
for n in range(Nb):
    s_, f_ = Fraction(0), 1
    for r in range(n + 1):
        s_ += f_ * bw[r + 1] * bb[n - r]
        f_ *= (n - r)
    bb.append(s_)
check(all(x.denominator == 1 for x in bb), 'A227937 integral')
bb = [int(x) for x in bb]
rec = [1, 0, 1, 1]
for n in range(4, Nb + 1):
    rec.append((n - 1) * rec[n - 2] + (n - 1) * (n - 2) * rec[n - 3] // 2)
check(bb == rec, 'A227937 recurrence')
check(all(sum(Fraction(factorial(n), factorial(i) * factorial(j) * 2 ** i * 6 ** j) for j in range(n // 3 + 1) for i in [(n - 3 * j) // 2] if (n - 3 * j) % 2 == 0) == bb[n] for n in range(0, 150)), 'A227937 sum formula')
if 'A227937' in stripped:
    check(bb[:len(stripped['A227937'])] == stripped['A227937'], 'A227937 data')
check(bb[:12] == [1, 0, 1, 1, 3, 10, 25, 105, 385, 1540, 7245, 32725], 'A227937 first terms')
check(all(bb[M_] % M_ == 0 for p_ in primes if 5 <= p_ <= 800 for M_ in [p_ ** r_ for r_ in range(1, 6) if p_ ** r_ <= Nb]), 'A227937 p^r | a(p^r)')
check(all(bb[Nn] % (p_ ** r_) == 0 for p_ in primes if 5 <= p_ <= 29 for r_ in range(1, 6) if p_ ** r_ <= Nb for Nn in range(p_ ** r_, Nb + 1)), 'A227937 p^r | a(N), N>=p^r')
check(all(bb[Nn] % n == 0 for n in range(1, 400) if n % 6 in (1, 5) for Nn in range(n, Nb + 1)), 'Bala A227937 n | a(n+k)')
print('Bala A227937 checked')
print('ALL CHECKS PASSED' if not fails else '%d FAILURES' % fails)


==> anc/scripts/verify_optimal_divisor.py <==
#!/usr/bin/env python3
"""Exact check of Theorem (exact universal divisor): the content (gcd of coefficients) of
C_{n+k} - C_n C_k equals n*k / rad(gcd(n,k)).

Method.  By the invariant-cycle coefficient formula (Part I, Proposition on the coefficient
of X_lambda in C_{n+k} - C_n C_k), for a partition lambda = (1^{a_1} 2^{a_2} ...) of N = n+k,
    [X_lambda](C_N - C_n C_k) = (n! k! / z_lambda) * ( binom(N, n) - S_lambda(n) ),
    S_lambda(n) = [t^n] prod_j (1 + t^j)^{a_j},     z_lambda = prod_j j^{a_j} a_j! .
This avoids multiplying polynomials, so it scales to N = 40.  For small N the result is
cross-checked against direct expansion of C_{n+k} - C_n C_k by polynomial arithmetic.

Usage: python3 verify_optimal_divisor.py [max_n_and_k]      (default 20: all 1 <= n,k <= 20)
"""
import sys
from math import comb, factorial, gcd
from collections import defaultdict


def partitions(n, mx=None):
    mx = n if mx is None else mx
    if n == 0:
        yield ()
        return
    for k in range(min(n, mx), 0, -1):
        for rest in partitions(n - k, k):
            yield (k,) + rest


def rad(m):
    r, d = 1, 2
    while d * d <= m:
        if m % d == 0:
            r *= d
            while m % d == 0:
                m //= d
        d += 1
    return r * (m if m > 1 else 1)


def content_via_formula(n, k, parts_cache):
    N = n + k
    g = 0
    for lam in parts_cache[N]:
        mult = defaultdict(int)
        for j in lam:
            mult[j] += 1
        z = 1
        for j, a in mult.items():
            z *= j ** a * factorial(a)
        # S = [t^n] prod (1+t^j)^a_j, truncated at degree n
        poly = [1] + [0] * n
        for j, a in mult.items():
            new = [0] * (n + 1)
            for d, c in enumerate(poly):
                if c == 0:
                    continue
                for i in range(0, a + 1):
                    e = d + i * j
                    if e > n:
                        break
                    new[e] += c * comb(a, i)
            poly = new
        num = factorial(n) * factorial(k) * (comb(N, n) - poly[n])
        assert num % z == 0, 'z_lambda must divide the numerator'
        coeff = num // z
        g = gcd(g, abs(coeff))
        if g == 1:
            break
    return g


def content_via_polynomials(n, k):
    """Independent route: expand C_{n+k} - C_n C_k by direct polynomial arithmetic."""
    def C(m):
        out = {}
        for lam in partitions(m):
            mult = defaultdict(int)
            for j in lam:
                mult[j] += 1
            z = 1
            for j, a in mult.items():
                z *= j ** a * factorial(a)
            out[tuple(sorted(mult.items()))] = factorial(m) // z
        return out
    Cn, Ck, CN = C(n), C(k), C(n + k)
    prod = defaultdict(int)
    for a, x in Cn.items():
        for b, y in Ck.items():
            m = defaultdict(int)
            for j, e in a:
                m[j] += e
            for j, e in b:
                m[j] += e
            prod[tuple(sorted(m.items()))] += x * y
    g = 0
    for key in set(CN) | set(prod):
        g = gcd(g, abs(CN.get(key, 0) - prod.get(key, 0)))
    return g


if __name__ == "__main__":
    M = int(sys.argv[1]) if len(sys.argv) > 1 else 20
    parts_cache = {N: list(partitions(N)) for N in range(2, 2 * M + 1)}
    bad = 0
    checked = 0
    for N in range(2, 2 * M + 1):
        for n in range(max(1, N - M), min(M, N - 1) + 1):
            k = N - n
            if k < 1 or k > M:
                continue
            g = content_via_formula(n, k, parts_cache)
            pred = n * k // rad(gcd(n, k))
            checked += 1
            if g != pred:
                bad += 1
                print(f"MISMATCH n={n} k={k}: content {g}, predicted {pred}")
            if N <= 14:
                g2 = content_via_polynomials(n, k)
                if g2 != g:
                    bad += 1
                    print(f"METHODS DISAGREE n={n} k={k}: {g} vs {g2}")
        print(f"n+k={N}: done", flush=True) if N % 10 == 0 else None
    print(f"checked {checked} pairs (1 <= n,k <= {M}); mismatches: {bad}")
    print("PASS" if bad == 0 else "FAIL")
    sys.exit(0 if bad == 0 else 1)


==> anc/scripts/verify_power_of_two_residue.py <==
#!/usr/bin/env python3
"""Exact base-case verification for the explicit power-of-two residue theorem.

Claim (Part I, thm:power-of-two-residue): for integral weights w and r >= 1,
    A_w(2^r) == M! [x^M] exp(alpha x + beta x^2)   (mod 2^r),
with M = 2^(r-1), alpha = w1 + w2, beta = w2 + w4.

The proof is an induction from r = 4 using the strong two-adic lift, so the
only computer-assisted input is the base cases r = 1, 2, 3, 4.

Both sides are polynomials in Z[X_1, X_2, ...].  They agree *as functions on
integer inputs*, not coefficientwise (e.g. X1^2 - X1 is always even).  A
polynomial P vanishes mod N on all of Z^n iff, written in the basis
prod_j binom(X_j, c_j), every coefficient d_c is divisible by N.  We expand
the difference in that basis using Stirling numbers of the second kind and
test every d_c.  All arithmetic is exact integer arithmetic.

Note: for r <= 3 the right side is the truncated expansion of M![x^M]exp(alpha x + beta x^2),
which equals the stated polynomial mod 2^r.

Usage: python3 verify_power_of_two_residue.py [r_min r_max]   (default 1 4)
"""
from __future__ import annotations

import itertools
import sys
from collections import defaultdict
from functools import lru_cache
from math import factorial


def partitions(n, mx=None):
    mx = n if mx is None else mx
    if n == 0:
        yield ()
        return
    for k in range(min(n, mx), 0, -1):
        for rest in partitions(n - k, k):
            yield (k,) + rest


def cycle_indicator(n):
    """C_n as {monomial: coefficient}; monomial = sorted tuple of (j, exponent)."""
    out = {}
    for lam in partitions(n):
        mult = defaultdict(int)
        for j in lam:
            mult[j] += 1
        z = 1
        for j, e in mult.items():
            z *= j**e * factorial(e)
        out[tuple(sorted(mult.items()))] = factorial(n) // z
    return out


def pmul(a, b):
    out = defaultdict(int)
    for ka, va in a.items():
        for kb, vb in b.items():
            m = defaultdict(int)
            for j, e in ka:
                m[j] += e
            for j, e in kb:
                m[j] += e
            out[tuple(sorted(m.items()))] += va * vb
    return out


def ppow(a, e):
    out = {(): 1}
    for _ in range(e):
        out = pmul(out, a)
    return out


def target_side(r):
    """Right-hand side of the claim for level r (see module docstring)."""
    alpha = {((1, 1),): 1, ((2, 1),): 1}
    beta = {((2, 1),): 1, ((4, 1),): 1}
    if r >= 4:
        return ppow(alpha, 2 ** (r - 1))
    M = 2 ** (r - 1)
    total = defaultdict(int)
    for k in range(M // 2 + 1):
        c = factorial(M) // (factorial(k) * factorial(M - 2 * k))
        for key, v in pmul(ppow(alpha, M - 2 * k), ppow(beta, k)).items():
            total[key] += c * v
    return total


@lru_cache(None)
def stirling2(n, k):
    if n == k:
        return 1
    if k == 0 or k > n:
        return 0
    return k * stirling2(n - 1, k) + stirling2(n - 1, k - 1)


def binomial_basis_coefficients(poly):
    """Coefficients d_c in poly = sum_c d_c prod_j binom(X_j, c_j)."""
    acc = defaultdict(int)
    for mono, coef in poly.items():
        if coef == 0:
            continue
        exps = [e for _, e in mono]
        for cs in itertools.product(*[range(e + 1) for e in exps]):
            w = coef
            for e, c in zip(exps, cs):
                w *= stirling2(e, c)
                if w == 0:
                    break
            if w == 0:
                continue
            acc[tuple((j, c) for (j, _), c in zip(mono, cs) if c)] += w
    out = {}
    for key, v in acc.items():
        f = 1
        for _, c in key:
            f *= factorial(c)
        out[key] = v * f
    return out


def check(r):
    lhs, rhs = cycle_indicator(2**r), target_side(r)
    diff = defaultdict(int)
    for k, v in lhs.items():
        diff[k] += v
    for k, v in rhs.items():
        diff[k] -= v
    d = binomial_basis_coefficients(diff)
    bad = [k for k, v in d.items() if v % 2**r]
    return len(d), bad


if __name__ == "__main__":
    lo, hi = (int(sys.argv[1]), int(sys.argv[2])) if len(sys.argv) == 3 else (1, 4)
    ok = True
    for r in range(lo, hi + 1):
        n_terms, bad = check(r)
        print(f"r={r}: {n_terms} binomial-basis terms, {len(bad)} not divisible by 2^{r}")
        ok &= not bad
    print("PASS" if ok else "FAIL")
    sys.exit(0 if ok else 1)


==> anc/sequence_priority_audit.csv <==
oeis_id,category,in_Bala_2017_class,name,note
A000012,D1_not_recorded_but_in_Bala_class,yes,The simplest sequence of positive numbers: the all 1's seque,"No shift statement in OEIS, but Bala's 2017 theorem covers it (untwisted form)"
A000085,C_twisted_form_stated_in_OEIS_after_Jul23_2026,no,"Number of self-inverse permutations on n letters, also known","Exact twisted congruence stated by Bala, Aug 02 2026; no proof given in the entry; Part I proves it"
A000090,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. exp((-x^3)/3)/(1-x).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A000138,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. exp(-x^4/4)/(1-x).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A000166,A_previously_proved_untwisted,yes,"Subfactorial or rencontres numbers, or derangements: number ","Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A000246,D2_not_recorded_outside_Bala_class,no,Number of permutations in the symmetric group S_n that have ,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A000262,A_previously_proved_untwisted,yes,"Number of ""sets of lists"": number of partitions of {1,...,n}","Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A000266,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. exp(-x^2/2) / (1-x).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A001818,D2_not_recorded_outside_Bala_class,no,Squares of double factorials: (1*3*5*...*(2n-1))^2 = ((2*n-1,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A008298,D2_not_recorded_outside_Bala_class,no,Triangle of D'Arcais numbers.,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A025168,A_previously_proved_untwisted,yes,Expansion of e.g.f.: exp(x/(1-2*x)).,"Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A028342,B_conjectured_by_Bala_proved_by_Kallat,no,Expansion of Product_{i>=1} (1 - x^i)^(-1/i); also of exp(Su,Bala's conjectures proved in Kallat arXiv:2607.18313; Kallat OEIS comment Jul 23 2026
A028343,D2_not_recorded_outside_Bala_class,no,Expansion of Product_{i>=1} (1-x^i)^(1/i); also of exp(- Sum,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A038048,D2_not_recorded_outside_Bala_class,no,a(n) = (n-1)! * sigma(n).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A038205,D2_not_recorded_outside_Bala_class,no,Number of derangements of n where minimal cycle size is at l,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A047974,A_previously_proved_untwisted,yes,a(n) = a(n-1) + 2*(n-1)*a(n-2).,"Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A049425,D2_not_recorded_outside_Bala_class,no,Row sums of triangle A049404.,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A049426,D2_not_recorded_outside_Bala_class,no,Row sums of triangle A049410.,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A049428,D2_not_recorded_outside_Bala_class,no,Row sums of triangle A049411.,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A052143,A_previously_proved_untwisted,yes,E.g.f.: exp(x)/sqrt(1-4*x).,"Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A053529,D2_not_recorded_outside_Bala_class,no,a(n) = n! * number of partitions of n.,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A055814,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f.: exp(x^3/3 + x^2/2).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A059356,D2_not_recorded_outside_Bala_class,no,A diagonal of triangle in A008298.,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A059357,D2_not_recorded_outside_Bala_class,no,A diagonal of triangle in A008298.,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A060725,D2_not_recorded_outside_Bala_class,no,E.g.f.: exp(-(x^5/5))/(1-x).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A060726,D2_not_recorded_outside_Bala_class,no,"For n >= 1, a(n) is the number of permutations in the symmet","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A060727,D2_not_recorded_outside_Bala_class,no,For n >= 1 a(n) is the number of permutations in the symmetr,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A080893,A_previously_proved_untwisted,yes,"Expansion of e.g.f. exp(x*C(x)) = exp((1-sqrt(1-4*x))/2), wh","Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A082579,A_previously_proved_untwisted,yes,Expansion of e.g.f.: exp( x/(1-x)^2 ).,"Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A088009,A_previously_proved_untwisted,yes,"Number of ""sets of odd lists"", cf. A000262.","Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A091695,D1_not_recorded_but_in_Bala_class,yes,Expansion of e.g.f. exp(x/(1-x)^3).,"No shift statement in OEIS, but Bala's 2017 theorem covers it (untwisted form)"
A115329,A_previously_proved_untwisted,yes,Expansion of e.g.f.: exp(x + 2*x^2).,"Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A122974,D2_not_recorded_outside_Bala_class,no,"Triangle T(n,k), the number of permutations on n elements th","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A159476,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f.: A(x) = exp( Sum_{n>=1} (n-1)!*x^n/n ).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A168243,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. Product_{i>=1} (1 + x^i)^(1/i).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A193374,D2_not_recorded_outside_Bala_class,no,E.g.f.: A(x) = exp( Sum_{n>=1} x^(n*(n+1)/2) / (n*(n+1)/2) ),"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A193375,D1_not_recorded_but_in_Bala_class,yes,E.g.f.: A(x) = exp( Sum_{n>=1} x^(n*(n+1)/2) ).,"No shift statement in OEIS, but Bala's 2017 theorem covers it (untwisted form)"
A193437,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. exp( Sum_{n>=0} x^(3*n+1)/(3*n+1) ).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A193438,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. exp( Sum_{n>=0} x^(4*n+1)/(4*n+1) ).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A205800,D1_not_recorded_but_in_Bala_class,yes,Expansion of e.g.f. exp( Sum_{n>=1} x^(n^2) ).,"No shift statement in OEIS, but Bala's 2017 theorem covers it (untwisted form)"
A205801,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. exp( Sum_{n>=1} x^(n^2) / (n^2) ).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A206303,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f.: Product_{n>=1} (1 - x^(2*n-1))^(-1/(2*n,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A213279,D2_not_recorded_outside_Bala_class,no,"Triangle read by rows: T(n,k) (n>=1, 1 <= k <= n) = number o","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A213507,C_twisted_form_stated_in_OEIS_after_Jul23_2026,no,"E.g.f.: exp( Sum_{n>=1} A000108(n)*x^n/n ), where A000108(n)","Exact twisted congruence stated by Bala, Aug 02 2026; no proof given in the entry; Part I proves it"
A213527,C_twisted_form_stated_in_OEIS_after_Jul23_2026,no,"E.g.f.: exp( Sum_{n>=1} Fibonacci(n+1)*x^n/n ), where Fibona","Exact twisted congruence stated by Bala, Aug 18 2026; no proof given in the entry; Part I proves it"
A213528,D2_not_recorded_outside_Bala_class,no,"E.g.f.: exp( Sum_{n>=1} Pell(n+1)*x^n/n ), where Pell(n) = A","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A218002,D2_not_recorded_outside_Bala_class,no,E.g.f.: exp( Sum_{n>=1} x^prime(n) / prime(n) ).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A220180,D2_not_recorded_outside_Bala_class,no,E.g.f.: exp( Sum_{n>=1} (n+1)^(n-1) * x^n / n ).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A243953,C_twisted_form_stated_in_OEIS_after_Jul23_2026,no,"E.g.f.: exp( Sum_{n>=1} A000108(n-1)*x^n/n ), where A000108(","Exact twisted congruence stated by Bala, Aug 07 2026; no proof given in the entry; Part I proves it"
A244430,C_twisted_form_stated_in_OEIS_after_Jul23_2026,no,E.g.f.: exp( Sum_{n>=1} Fibonacci(n)*x^n/n ).,Exact twisted congruence stated by Bala (date not in last-10-revision window); no proof given in the entry; Part I proves it
A244432,C_twisted_form_stated_in_OEIS_after_Jul23_2026,no,"E.g.f.: exp( Sum_{n>=1} Pell(n)*x^n/n ), where Pell(n) = A00","Exact twisted congruence stated by Bala, Jul 29 2026; no proof given in the entry; Part I proves it"
A244451,C_twisted_form_stated_in_OEIS_after_Jul23_2026,no,E.g.f.: exp( Sum_{n>=1} Fibonacci(2*n)*x^n/n ).,Exact twisted congruence stated by Bala (date not in last-10-revision window); no proof given in the entry; Part I proves it
A255806,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f.: exp(Sum_{k>=1} 3*x^k).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A255807,A_previously_proved_untwisted,yes,Expansion of e.g.f.: exp(Sum_{k>=1} k^2 * x^k).,"Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A273001,D2_not_recorded_outside_Bala_class,no,Number of permutations of [n] whose cycle lengths are Fibona,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A293012,D2_not_recorded_outside_Bala_class,no,"Square array A(n,k), n >= 0, k >= 0, read by antidiagonals, ","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A293669,D2_not_recorded_outside_Bala_class,no,"Square array A(n,k), n >= 0, k >= 1, read by antidiagonals d","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A293991,D2_not_recorded_outside_Bala_class,no,"Square array A(n,k), n >= 0, k >= 0, read by antidiagonals, ","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A294361,A_previously_proved_untwisted,yes,E.g.f.: exp(Sum_{n>=1} sigma(n) * x^n).,"Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A294362,A_previously_proved_untwisted,yes,E.g.f.: exp(Sum_{n>=1} sigma_2(n) * x^n).,"Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A294363,A_previously_proved_untwisted,yes,"E.g.f.: exp(Sum_{n>=1} d(n) * x^n), where d(n) is the number","Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A294462,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. Product_{k>0} (1-k*x^k)^(-1/k).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A294463,D2_not_recorded_outside_Bala_class,no,E.g.f.: Product_{k>0} (1-k*x^k)^(1/k).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A294616,D2_not_recorded_outside_Bala_class,no,"Square array A(n,k), n >= 0, k >= 0, read by antidiagonals, ","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A294761,D2_not_recorded_outside_Bala_class,no,"Square array A(n,k), n >= 0, k >= 0, read by antidiagonals, ","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A296048,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. Product_{k>=1} ((1 - x^k)/(1 + x^k))^(1/,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A305127,C_twisted_form_stated_in_OEIS_after_Jul23_2026,no,"Expansion of e.g.f. Product_{k>=1} 1/(1 - x^k)^(sigma(k)/k),","Exact twisted congruence stated by Bala, Aug 01 2026; no proof given in the entry; Part I proves it"
A306624,D1_not_recorded_but_in_Bala_class,yes,Expansion of e.g.f. exp(Sum_{k=1..9} x^k).,"No shift statement in OEIS, but Bala's 2017 theorem covers it (untwisted form)"
A318695,D2_not_recorded_outside_Bala_class,no,"Expansion of e.g.f. Product_{i>=1, j>=1} 1/(1 - x^(i*j))^(1/","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A318696,D2_not_recorded_outside_Bala_class,no,"Expansion of e.g.f. Product_{i>=1, j>=1} (1 + x^(i*j))^(1/(i","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A318769,C_twisted_form_stated_in_OEIS_after_Jul23_2026,no,"Expansion of e.g.f. Product_{k>=1} (1 + x^k)^(sigma(k)/k), w","Exact twisted congruence stated by Bala, Aug 20 2026; no proof given in the entry; Part I proves it"
A318814,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. Product_{k>=1} ((1 + x^k)/(1 - x^k))^(si,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A318912,D2_not_recorded_outside_Bala_class,no,"Expansion of e.g.f. Product_{k>=1} 1/(1 - x^k)^(mu(k)^2/k), ","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A318913,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. Product_{k>=1} 1/(1 - x^prime(k))^(1/pri,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A318914,D2_not_recorded_outside_Bala_class,no,"Expansion of e.g.f. Product_{p prime, k>=1} 1/(1 - x^(p^k))^","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A318917,C_twisted_form_stated_in_OEIS_after_Jul23_2026,no,"Expansion of e.g.f. exp(Sum_{k>=1} phi(k)*x^k/k), where phi ","Exact twisted congruence stated by Bala, Sep 04 2026; no proof given in the entry; Part I proves it"
A318966,D2_not_recorded_outside_Bala_class,no,"Expansion of e.g.f. Product_{i>=1, j>=1, k>=1} 1/(1 - x^(i*j","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A318967,D2_not_recorded_outside_Bala_class,no,"Expansion of e.g.f. Product_{i>=1, j>=1, k>=1} (1 + x^(i*j*k","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A318976,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. Product_{k>=1} ((1 + x^k)/(1 - x^k))^(ph,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A318977,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. Product_{k>=1} ((1 + x^k)/(1 - x^k))^(ta,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A319104,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. Product_{k>=1} 1/(1 - x^(k^2))^(1/k^2).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A319105,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. Product_{k>=0} 1/(1 - x^(2^k))^(1/2^k).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A321837,A_previously_proved_untwisted,yes,Expansion of e.g.f.: exp(x/(1-3*x)).,"Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A321847,A_previously_proved_untwisted,yes,E.g.f.: exp(x/(1 - 4*x)).,"Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A321848,A_previously_proved_untwisted,yes,E.g.f.: exp(x/(1-5*x)).,"Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A321849,A_previously_proved_untwisted,yes,Expansion of e.g.f.: exp(x/(1-6*x)).,"Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A321850,A_previously_proved_untwisted,yes,E.g.f.: exp(x/(1-7*x)).,"Statement in OEIS (Bala/other) and sequence lies in Bala's class, so his 2017 theorem proves it; Part I gives the lcm(n,k) and twisted forms"
A326305,D2_not_recorded_outside_Bala_class,no,Dirichlet g.f.: zeta(s-1) * (1 - 2^(-s)) / zeta(s).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A338805,D2_not_recorded_outside_Bala_class,no,"Triangle T(n,k) defined by Sum_{k=1..n} T(n,k)*u^k*x^n/n! = ","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A338810,D2_not_recorded_outside_Bala_class,no,"a(n) = (n!/2) * Sum_{k=1..n-1} d(k)*d(n-k)/(k*(n-k)), where ","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A338811,D2_not_recorded_outside_Bala_class,no,"a(n) = (n!/6) * Sum_{i,j,k > 0 and i+j+k=n} d(i)*d(j)*d(k)/(","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A346545,D2_not_recorded_outside_Bala_class,no,E.g.f.: Product_{k>=1} 1 / (1 - x^k)^(exp(x)/k).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A353166,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. exp(Sum_{k>=1} prime(k)*x^k/k).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A361277,D2_not_recorded_outside_Bala_class,no,"Square array T(n,k), n >= 0, k >= 0, read by antidiagonals d","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A361278,D1_not_recorded_but_in_Bala_class,yes,Expansion of e.g.f. exp(x * (1+x)^2).,"No shift statement in OEIS, but Bala's 2017 theorem covers it (untwisted form)"
A361279,D1_not_recorded_but_in_Bala_class,yes,Expansion of e.g.f. exp(x * (1+x)^3).,"No shift statement in OEIS, but Bala's 2017 theorem covers it (untwisted form)"
A361280,D1_not_recorded_but_in_Bala_class,yes,Expansion of e.g.f. exp(x * (1+x)^4).,"No shift statement in OEIS, but Bala's 2017 theorem covers it (untwisted form)"
A365969,D2_not_recorded_outside_Bala_class,no,Expansion of e.g.f. exp( Sum_{k>=0} x^(5*k+1) / (5*k+1) ).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A377584,D2_not_recorded_outside_Bala_class,no,E.g.f.: exp(Sum_{k>=1} A326305(k) * x^k/k).,"No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A378495,D2_not_recorded_outside_Bala_class,no,"Triangle read by rows: T(n,k) is the number of derangements ","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"
A393519,D2_not_recorded_outside_Bala_class,no,"Triangular array: T(n,k) is the number of set partitions of ","No shift statement in OEIS and outside Bala's hypotheses (w_1=1, m|w_m, optional integral F)"


==> anc/supplementary_catalogue.tex <==
\documentclass[11pt]{article}
\usepackage[margin=1in]{geometry}
\usepackage{amsmath,amssymb,amsthm,mathtools}
\usepackage{booktabs}
\usepackage[expansion=false]{microtype}
\usepackage[hidelinks]{hyperref}
\usepackage{enumitem}
\usepackage{longtable}
\usepackage{xcolor}
\usepackage{array}

\newtheorem{theorem}{Theorem}[section]
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{corollary}[theorem]{Corollary}
\theoremstyle{definition}
\newtheorem{definition}[theorem]{Definition}
\theoremstyle{remark}
\newtheorem{remark}[theorem]{Remark}

\newcommand{\Z}{\mathbb Z}
\newcommand{\Q}{\mathbb Q}
\newcommand{\N}{\mathbb N}
\newcommand{\OEIS}[1]{\href{https://oeis.org/#1}{\texttt{#1}}}
\setlength{\emergencystretch}{2em}

\title{Congruences for 101 OEIS Sequences: A Supplementary Catalogue}
\author{Ahaan Kallat\\Northeastern University\\\texttt{kallat.a@northeastern.edu}}
\date{October 2026}

\begin{document}
\maketitle

\begin{center}
\small\textbf{Keywords:} cycle index; exponential generating function; congruence; OEIS; Gauss congruence.\\
\textbf{2020 Mathematics Subject Classification:} 05A15, 05A19, 11A07, 11B65.
\end{center}

\begin{abstract}
This is a supplement to the main paper~\cite{KallatI}, which proves general congruences for sequences that count permutations with a weight $w_m$ on every cycle of length $m$.  Here we apply those theorems to 101 sequences from the On-Line Encyclopedia of Integer Sequences (OEIS).  For each sequence we find its weights and write down the explicit congruences that follow, including closed formulas modulo prime powers.  We also compare, sequence by sequence, with what the OEIS entries already said, so that it is clear which statements were known, which were conjectured, and which are new.  A few entries carry stronger conjectures about exact divisibility, which are not consequences of the universal theorems, and for these we say what the theorems do give.
\end{abstract}

\section{Introduction}

\subsection{What this supplement is for}

The main paper~\cite{KallatI} proves several congruences that hold for \emph{every} sequence of the following kind.  Choose integers $w_1,w_2,w_3,\ldots$, give each permutation of $\{1,\ldots,n\}$ the weight obtained by multiplying $w_m$ over its cycles of length $m$, and let $A_w(n)$ be the total weight.  (Involutions, derangements and ``sets of lists'' are examples.)  Equivalently,
\[
 \sum_{n\ge0}A_w(n)\frac{x^n}{n!}=\exp\Bigl(\sum_{m\ge1}w_m\frac{x^m}{m}\Bigr).
\]
Many entries of the OEIS are of this form, and some carry congruences that were conjectured from computer data.  A general theorem does not by itself tell a reader what it says about a particular sequence, so this note does that work, identifying the weights $w_m$ and stating the resulting explicit congruences for each of 101 sequences.

\subsection{A worked example}

Take the OEIS sequence \OEIS{A000262}, the number of ``sets of lists'':
\[
 1,\ 1,\ 3,\ 13,\ 73,\ 501,\ 4051,\ 37633,\ 394353,\ 4596553,\ \ldots
\]
Its weights are $w_m=m$.  The main paper then gives, among other things, the following.
\begin{itemize}
\item \emph{Shift congruence.}  $A(n+k)\equiv A(n)A(k)\pmod k$.  For example $A(5)=501\equiv1\pmod5$, so $A(n+5)\equiv A(n)\pmod5$ and the sequence repeats modulo $5$ with period $5$.
\item \emph{Prime-power residue.}  For an odd prime $p$, $A(p^r)\equiv\bigl(w_1+(p-1)w_p\bigr)^{p^{r-1}}\pmod{p^r}$.  With $p=3$ the base is $1+2\cdot3=7$, so $A(3^r)\equiv7^{3^{r-1}}\pmod{3^r}$.  For example, $A(9)=4596553\equiv1\equiv7^3\pmod9$.
\end{itemize}
The rest of this note repeats this for the other 100 sequences, and tells the reader how much of each statement was already recorded in the OEIS.

\subsection{How the note is organized}

Section~\ref{sec:transfer} lists the four general tools we use, in plain words.  Sections~\ref{sec:direct}--\ref{sec:exceptional} apply them to the sequences, grouped by how they fit.  Section~\ref{sec:prov} compares with what was already known (this matters, because several of these congruences appear in OEIS comments, mostly due to P.~Bala).  Section~\ref{sec:open} describes the four entries whose OEIS entries contain stronger conjectures that the universal theorems do not reach, and says what the theorems do give for them.  Section~\ref{sec:methods} explains how the weights were obtained and checked.

\section{Four tools from the main paper}\label{sec:transfer}

Everything below uses four results from the main paper~\cite{KallatI}, cited and not reproved.  Each holds for every sequence $A_w$ with integer weights, so for the sequences in this note nothing has to be checked except that the weights are integers.  We give each tool a short name and a label (T1, T0, T2, T4) that the tables use.

\begin{itemize}
\item \textbf{Shift congruence (T1).}  For all $n\ge0$ and $k\ge1$,
\[
 A_w(n+k)\equiv A_w(n)\,A_w(k)\pmod k .
\]
\emph{How to use it:} if $A_w(k)\equiv1\pmod k$, the sequence repeats modulo $k$ with period $k$, and in general the sequence modulo $k$ is a geometric progression in each residue class.

\item \textbf{Two-adic doubling (T0).}  For every $s\ge1$,
\[
 A_w(2^{s+1})\equiv A_w(2^s)^2\pmod{2^{2s-1}} .
\]
\emph{How to use it:} the modulus $2^{2s-1}$ is much larger than the $2^s$ that the shift congruence gives at $k=2^s$.

\item \textbf{Prime-power residue (T2).}  For every odd prime $p$ and every $r\ge1$,
\[
 A_w(p^r)\equiv\bigl(w_1+(p-1)w_p\bigr)^{p^{r-1}}\pmod{p^r}.
\]
\emph{How to use it:} only two weights, $w_1$ and $w_p$, are needed.  For $p=2$ the same formula, $(w_1+w_2)^{2^{r-1}}$, holds when $r=1$ and for all $r\ge4$, but not for $r=2,3$ (there the weight $w_4$ also enters).  The table rows below state the odd-prime instance, and for $p=2$ one substitutes $w_1+w_2$ for the base (see Section~\ref{sec:powers-of-two}).

\item \textbf{Polynomial refinement (T4).}  For a cycle-counting variable $z$, let
\[
 T_n(z)=n!\,[x^n]\exp\Bigl(z\sum_{m\ge1}w_m\frac{x^m}{m}\Bigr).
\]
The shift congruence holds coefficientwise in $z$:
\[
 T_{n+k}(z)\equiv T_n(z)T_k(z)\pmod{k}.
\]
\emph{How to use it:} this covers triangles of numbers whose columns are counted by the number of cycles.
\end{itemize}

Weight formulas below are taken from the audit's own description of each
sequence where available. For eleven entries the audit did not pin the
weight sequence to a closed form, and those were obtained directly from each
sequence's OEIS entry and independently re-derived by symbolic series
expansion before use, catching transcription errors before they could
propagate (Section~\ref{sec:methods}). Standard combinatorial sequences
(Fibonacci $F$, Pell $P$, Catalan $\mathrm{Cat}$, the divisor-count and
divisor-sum functions $d,\sigma$) use their usual indexing conventions.

\section{Direct entries}\label{sec:direct}

Table~\ref{tab:direct} has 72 rows, representing 75 of the 80 audit entries
classified as direct consequences of the main paper (one row, for \OEIS{A049425},
represents four sequences at once). Five more direct entries do not appear
as a table row. \OEIS{A193437}, \OEIS{A193438}, and \OEIS{A244432} are
treated only in Section~\ref{sec:open} because of an extra open conjecture,
and \OEIS{A213507} and \OEIS{A218002} are treated only in
Section~\ref{sec:exceptional} because of a distinctive bespoke form. Each
table row states the weight rule $w_m$, the values $w_1$ and $w_p$ for an
odd prime $p$, and the resulting instance of T2. The base congruence
$A_w(n+k)\equiv A_w(n)A_w(k)\pmod k$ (T1) holds unconditionally for every
row and is not restated.

\begingroup
\small
\setlength{\tabcolsep}{3pt}
\begin{longtable}{p{0.17\textwidth}p{0.23\textwidth}p{0.05\textwidth}p{0.16\textwidth}p{0.28\textwidth}}
\toprule
OEIS & Weight rule $w_m$ & $w_1$ & $w_p$ & T2 instantiation \\
\midrule
\endfirsthead
\toprule
OEIS & Weight rule $w_m$ & $w_1$ & $w_p$ & T2 instantiation \\
\midrule
\endhead
\bottomrule
\endfoot
\OEIS{A000012} & $w_1=1$, else $0$ & $1$ & $0$ & $a(p^r)\equiv1\pmod{p^r}$ \\
\OEIS{A000085} & Involutions, $\exp(x+x^2/2)$: $w_1=w_2=1$, else $0$ & $1$ & $0$ & $a(p^r)\equiv1\pmod{p^r}$ \\
\OEIS{A000090} & $1$ except $w_3=0$ & $1$ & $1$ if $p\ne3$, $0$ if $p=3$ & $p\ne3$: $a(p^r)\equiv p^{p^{r-1}}\equiv0$; $p=3$: $a(3^r)\equiv1\pmod{3^r}$ \\
\OEIS{A000138} & $1$ except $w_4=0$ & $1$ & $1$ (all odd $p$, since $4$ is never an odd prime) & $a(p^r)\equiv p^{p^{r-1}}\equiv0\pmod{p^r}$ \\
\OEIS{A000166} & Derangements: $w_1=0$, $w_j=1$ ($j\ge2$) & $0$ & $1$ & $a(p^r)\equiv(p-1)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A000246} & Odd cycle lengths only: $w_j=1$ ($j$ odd), $0$ ($j$ even) & $1$ & $1$ & $a(p^r)\equiv p^{p^{r-1}}\equiv0\pmod{p^r}$ \\
\OEIS{A000262} & $w_m=m$ & $1$ & $p$ & $a(p^r)\equiv(1+(p-1)p)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A000266} & $1$ except $w_2=0$ & $1$ & $1$ (all odd $p\ne2$) & $a(p^r)\equiv0\pmod{p^r}$ \\
\OEIS{A025168} & $w_m=m\,2^{m-1}$ & $1$ & $p\,2^{p-1}$ & $a(p^r)\equiv(1+(p-1)p2^{p-1})^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A028342} & Colored permutations, $d(j)$ colors on a $j$-cycle: $w_m=d(m)$ & $1$ & $2$ & $a(p^r)\equiv(2p-1)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A028343} & Signed inverse of A028342: $w_m=-d(m)$ & $-1$ & $-2$ & $a(p^r)\equiv(1-2p)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A038205} & $1$ except $w_1=w_2=0$ & $0$ & $1$ & $a(p^r)\equiv(p-1)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A047974} & $\exp(x+x^2)$: $w_1=1,w_2=2$, else $0$ & $1$ & $0$ & $a(p^r)\equiv1\pmod{p^r}$ \\
\OEIS{A049425}–\OEIS{A049428} & column $k$ of $w_j=\binom kj{}$-family, $w_j=\binom{k}{j-1}$ & $1$ & $\binom{k}{p-1}$ & $a(p^r)\equiv\bigl(1+(p-1)\binom{k}{p-1}\bigr)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A052143} & E.g.f. $\exp(x)/\sqrt{1-4x}$: $w_1=3$, $w_m=2\cdot4^{m-1}$ ($m\ge2$) & $3$ & $2\cdot4^{p-1}$ & $a(p^r)\equiv(3+(p-1)2\cdot4^{p-1})^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A053529} & $w_m=\sigma(m)$ & $1$ & $p+1$ & $a(p^r)\equiv(1+(p-1)(p+1))^{p^{r-1}}=(p^2)^{p^{r-1}}\equiv0\pmod{p^r}$ \\
\OEIS{A055814} & $w_2=w_3=1$, else $0$ & $0$ & $1$ if $p=3$, else $0$ & $p=3$: $a(3^r)\equiv2^{3^{r-1}}\pmod{3^r}$; $p\ne3$: $a(p^r)\equiv0$ \\
\OEIS{A060725} & $1$ except $w_5=0$ & $1$ & $1$ if $p\ne5$, $0$ if $p=5$ & $p\ne5$: $\equiv0$; $p=5$: $a(5^r)\equiv1\pmod{5^r}$ \\
\OEIS{A060726} & $1$ except $w_6=0$ & $1$ & $1$ (all odd $p$) & $a(p^r)\equiv0\pmod{p^r}$ \\
\OEIS{A060727} & $1$ except $w_7=0$ & $1$ & $1$ if $p\ne7$, $0$ if $p=7$ & $p\ne7$: $\equiv0$; $p=7$: $a(7^r)\equiv1\pmod{7^r}$ \\
\OEIS{A080893} & $w_m=m\cdot\mathrm{Cat}(m-1)$ & $1$ & $p\cdot\mathrm{Cat}(p-1)$ & $a(p^r)\equiv(1+(p-1)p\,\mathrm{Cat}(p-1))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A082579} & $w_m=m^2$ & $1$ & $p^2$ & $a(p^r)\equiv(1+(p-1)p^2)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A088009} & $w_m=m$ ($m$ odd), $0$ ($m$ even) & $1$ & $p$ & $a(p^r)\equiv(1+(p-1)p)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A091695} & $w_m=m^2(m+1)/2$ & $1$ & $p^2(p+1)/2$ & $a(p^r)\equiv\bigl(1+(p-1)p^2(p+1)/2\bigr)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A115329} & $\exp(x+2x^2)$: $w_1=1,w_2=4$ & $1$ & $0$ & $a(p^r)\equiv1\pmod{p^r}$ \\
\OEIS{A159476} & $w_m=(m-1)!$ & $1$ & $(p-1)!$ & $a(p^r)\equiv(1+(p-1)\cdot(p-1)!)^{p^{r-1}}\pmod{p^r}$; mod $p$, Wilson gives $(p-1)!\equiv-1$, so $a(p)\equiv(1-(p-1))\equiv2-p\equiv2\pmod p$ \\
\OEIS{A168243} & $\log$-coefficients of $\prod_i(1+x^i)^{1/i}$ & $1$ & $2$ (all odd $p$) & $a(p^r)\equiv(1+2(p-1))^{p^{r-1}}=(2p-1)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A193374} & $1$ at triangular $m$, else $0$ & $1$ & $1$ if $p=3$, else $0$ & $p=3$: $a(3^r)\equiv3^{3^{r-1}}\equiv0\pmod{3^r}$; else $\equiv1\pmod{p^r}$ \\
\OEIS{A193375} & $w_m=m$ at triangular $m$, else $0$ & $1$ & $3$ if $p=3$, else $0$ & $p=3$: $a(3^r)\equiv(1+2\cdot3)^{3^{r-1}}=7^{3^{r-1}}\pmod{3^r}$; else $\equiv1$ \\
\OEIS{A205800} & $w_m=m$ at square $m$, else $0$ & $1$ & $0$ (no odd prime is a perfect square) & $a(p^r)\equiv1\pmod{p^r}$ \\
\OEIS{A205801} & $1$ at square $m$, else $0$ & $1$ & $0$ & $a(p^r)\equiv1\pmod{p^r}$ \\
\OEIS{A206303} & $w_m=d(2m)-d(m)$ & $1$ & $2$ (all odd $p$) & $a(p^r)\equiv(2p-1)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A213527} & $w_m=F(m+1)$ & $1$ & $F(p+1)$ & $a(p^r)\equiv(1+(p-1)F(p+1))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A213528} & $w_m=P(m+1)$ (Pell) & $2$ & $P(p+1)$ & $a(p^r)\equiv(2+(p-1)P(p+1))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A220180} & $w_m=(m+1)^{m-1}$ & $1$ & $(p+1)^{p-1}$ & $a(p^r)\equiv(1+(p-1)(p+1)^{p-1})^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A243953} & E.g.f. $\exp\bigl(\sum_n\mathrm{Cat}(n-1)x^n/n\bigr)$: $w_m=\mathrm{Cat}(m-1)$ & $1$ & $\mathrm{Cat}(p-1)$ & $a(p^r)\equiv(1+(p-1)\mathrm{Cat}(p-1))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A244430} & $w_m=F(m)$ & $1$ & $F(p)$ & $a(p^r)\equiv(1+(p-1)F(p))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A244451} & $w_m=F(2m)$ & $1$ & $F(2p)$ & $a(p^r)\equiv(1+(p-1)F(2p))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A255806} & $w_m=3m$ & $3$ & $3p$ & $a(p^r)\equiv(3+3p(p-1))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A255807} & $w_m=m^3$ & $1$ & $p^3$ & $a(p^r)\equiv(1+(p-1)p^3)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A273001} & $1$ at Fibonacci $m$, else $0$ & $1$ & $1$ iff $p$ is a Fibonacci number, else $0$ & $a(p^r)\equiv p^{p^{r-1}}\equiv0\pmod{p^r}$ if $p$ Fibonacci, else $\equiv1$ \\
\OEIS{A294361} & $w_m=m\,\sigma_1(m)$ & $1$ & $p(p+1)$ & $a(p^r)\equiv(1+(p-1)p(p+1))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A294362} & $w_m=m\,\sigma_2(m)$ & $1$ & $p(1+p^2)$ & $a(p^r)\equiv(1+(p-1)p(1+p^2))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A294363} & $w_m=m\,d(m)$ & $1$ & $2p$ & $a(p^r)\equiv(1+2p(p-1))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A294462} & $w_m=$ A055225$(m)=\sum_{d\mid m}d^{m/d}$ & $1$ & $1+p$ & $a(p^r)\equiv(1+(p-1)(1+p))^{p^{r-1}}=(p^2)^{p^{r-1}}\equiv0\pmod{p^r}$ \\
\OEIS{A294463} & $w_m=-$A055225$(m)$ & $-1$ & $-(1+p)$ & $a(p^r)\equiv(-1-(p-1)(1+p))^{p^{r-1}}=(-p^2)^{p^{r-1}}\equiv0\pmod{p^r}$ \\
\OEIS{A296048} & $w_m=-2\cdot$A001227$(m)$ & $-2$ & $-4$ (all odd $p$) & $a(p^r)\equiv(-2-4(p-1))^{p^{r-1}}=(-4p+2)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A305127} & $w_m=\sum_{d\mid m}\sigma(d)$ & $1$ & $2+p$ & $a(p^r)\equiv(1+(p-1)(2+p))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A306624} & $w_j=j$ for $1\le j\le9$, else $0$ & $1$ & $p$ if $p\in\{3,5,7\}$, else $0$ & $p\in\{3,5,7\}$: $a(p^r)\equiv(1+(p-1)p)^{p^{r-1}}$; $p\ge11$: $\equiv1\pmod{p^r}$ \\
\OEIS{A318695} & $\prod_{i,j\ge1}(1-x^{ij})^{-1/(ij)}$: $w_m=d_3(m)$, the number of ordered triples $(i,j,k)$ with $ijk=m$ & $1$ & $3$ & $a(p^r)\equiv(1+3(p-1))^{p^{r-1}}=(3p-2)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A318696} & $\prod_{i,j\ge1}(1+x^{ij})^{1/(ij)}$: signed $d_3$ analogue & $1$ & $3$ & $a(p^r)\equiv(3p-2)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A318769} & $\prod_k(1+x^k)^{\sigma(k)/k}$: $w_m=\sum_{d\mid m}\sigma(d)(-1)^{(m/d)+1}$ & $1$ & $2+p$ & $a(p^r)\equiv(1+(p-1)(2+p))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A318814} & $\prod_k\bigl(\tfrac{1+x^k}{1-x^k}\bigr)^{\sigma(k)/k}$: $w_m=2\sum_{d\mid m,\,m/d\text{ odd}}\sigma(d)$ & $2$ & $4+2p$ & $a(p^r)\equiv(2+(p-1)(4+2p))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A318912} & $\prod_k(1-x^k)^{-\mu(k)^2/k}$: $w_m=$ number of squarefree divisors of $m$ & $1$ & $2$ & $a(p^r)\equiv(2p-1)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A318917} & $\exp\bigl(\sum_k\varphi(k)x^k/k\bigr)$: $w_m=\varphi(m)$ & $1$ & $p-1$ & $a(p^r)\equiv(1+(p-1)^2)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A318966} & $\prod_{i,j,k\ge1}(1-x^{ijk})^{-1/(ijk)}$: $w_m=d_4(m)$, ordered $4$-tuples with product $m$ & $1$ & $4$ & $a(p^r)\equiv(1+4(p-1))^{p^{r-1}}=(4p-3)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A318967} & $\prod_{i,j,k\ge1}(1+x^{ijk})^{1/(ijk)}$: signed $d_4$ analogue & $1$ & $4$ & $a(p^r)\equiv(4p-3)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A318977} & $\prod_k\bigl(\tfrac{1+x^k}{1-x^k}\bigr)^{\tau(k)/k}$: $w_m=2\sum_{d\mid m,\,m/d\text{ odd}}\tau(d)$ & $2$ & $6$ & $a(p^r)\equiv(2+6(p-1))^{p^{r-1}}=(6p-4)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A318913} & $w_m=\omega(m)$ & $0$ & $1$ & $a(p^r)\equiv(p-1)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A318914} & $w_m=\Omega(m)$ & $0$ & $1$ & $a(p^r)\equiv(p-1)^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A318976} & $w_m=2m$ ($m$ odd), $m$ ($m$ even) & $2$ & $2p$ & $a(p^r)\equiv(2+2p(p-1))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A319104} & $w_m=$ number of square divisors of $m$ & $1$ & $1$ & $a(p^r)\equiv p^{p^{r-1}}\equiv0\pmod{p^r}$ \\
\OEIS{A319105} & $w_m=v_2(m)+1$ & $1$ & $1$ & $a(p^r)\equiv p^{p^{r-1}}\equiv0\pmod{p^r}$ \\
\OEIS{A321837} & $w_m=m\cdot3^{m-1}$ & $1$ & $p\cdot3^{p-1}$ & $a(p^r)\equiv(1+(p-1)p3^{p-1})^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A321847} & $w_m=m\cdot4^{m-1}$ & $1$ & $p\cdot4^{p-1}$ & $a(p^r)\equiv(1+(p-1)p4^{p-1})^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A321848} & $w_m=m\cdot5^{m-1}$ & $1$ & $p\cdot5^{p-1}$ & $a(p^r)\equiv(1+(p-1)p5^{p-1})^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A321849} & $w_m=m\cdot6^{m-1}$ & $1$ & $p\cdot6^{p-1}$ & $a(p^r)\equiv(1+(p-1)p6^{p-1})^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A321850} & $w_m=m\cdot7^{m-1}$ & $1$ & $p\cdot7^{p-1}$ & $a(p^r)\equiv(1+(p-1)p7^{p-1})^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A346545} & $w_m=$A002746$(m)$, the logarithmic-number sequence & $1$ & $\equiv-2\pmod p$ (Eldar, OEIS A002746) & $a(p)\equiv1+(p-1)(-2)\equiv3\pmod p$ (only the $r=1$ case is closed-form here; A002746$(p)$ is known only mod $p$, not mod $p^r$ for $r\ge2$) \\
\OEIS{A353166} & $w_m=\mathrm{prime}(m)$ & $2$ & $\mathrm{prime}(p)$ & $a(p^r)\equiv(2+(p-1)\mathrm{prime}(p))^{p^{r-1}}\pmod{p^r}$ \\
\OEIS{A365969} & $1$ at $m\equiv1\ (5)$, else $0$ & $1$ & $1$ if $p\equiv1\ (5)$, else $0$ & matching case: $a(p^r)\equiv p^{p^{r-1}}\equiv0\pmod{p^r}$; else $\equiv1\pmod{p^r}$ \\
\OEIS{A377584} & $w_m=$A326305$(m)=\varphi(m)$ for odd $m$, $\varphi(m)-\varphi(m/2)$ for even $m$ & $1$ & $p-1$ (stated directly on OEIS A326305) & $a(p^r)\equiv(1+(p-1)^2)^{p^{r-1}}\pmod{p^r}$ \\
\bottomrule
\caption{Direct entries: explicit T1+T2 congruence data.}\label{tab:direct}
\end{longtable}
\endgroup

\section{\texorpdfstring{Powers of two: the residue is $0$ or $1$}{Powers of two: the residue is 0 or 1}}\label{sec:powers-of-two}

For $p=2$, the main paper proves more than the formula above.  For every $r\ge4$,
\[
 A_w(2^r)\equiv(w_1+w_2)^{2^{r-1}}\pmod{2^r},
\]
and since the $2^{r-1}$-th power of an odd number is $\equiv1\pmod{2^r}$, while for an even number $g$ the power $g^{2^{r-1}}$ is divisible by $2^{2^{r-1}}$ and hence by $2^r$, this means that $A_w(2^r)\equiv1\pmod{2^r}$ if $w_1+w_2$ is odd, and $A_w(2^r)\equiv0\pmod{2^r}$ if $w_1+w_2$ is even.

Reading $w_1+w_2$ from the weights recomputed from the first terms of each
entry (81 weight sequences with offset $0$ and integral weights), the base
$w_1+w_2$ is odd for
\OEIS{A000012}, \OEIS{A000166}, \OEIS{A000246}, \OEIS{A000262},
\OEIS{A000266}, \OEIS{A025168}, \OEIS{A028342}, \OEIS{A028343},
\OEIS{A047974}, \OEIS{A049425}, \OEIS{A049427}, \OEIS{A052143}, \OEIS{A055814},
\OEIS{A080893}, \OEIS{A082579}, \OEIS{A088009}, \OEIS{A091695},
\OEIS{A115329}, \OEIS{A168243}, \OEIS{A193374}, \OEIS{A193375},
\OEIS{A193437}, \OEIS{A193438}, \OEIS{A205800}, \OEIS{A205801},
\OEIS{A213507}, \OEIS{A213527}, \OEIS{A213528}, \OEIS{A218002},
\OEIS{A244432}, \OEIS{A255806}, \OEIS{A255807},
\OEIS{A294361}--\OEIS{A294363}, \OEIS{A305127}, \OEIS{A306624},
\OEIS{A318769}, \OEIS{A318912}--\OEIS{A318914}, \OEIS{A318966},
\OEIS{A318967}, \OEIS{A319105}, \OEIS{A321837},
\OEIS{A321847}--\OEIS{A321850}, \OEIS{A353166},
\OEIS{A361278}--\OEIS{A361280}, \OEIS{A365969}, \OEIS{A377584},
so that $A_w(2^r)\equiv1\pmod{2^r}$ for $r\ge4$, and even for
\OEIS{A000085}, \OEIS{A000090}, \OEIS{A000138}, \OEIS{A038205},
\OEIS{A049426}, \OEIS{A049428}, \OEIS{A053529}, \OEIS{A060725}--\OEIS{A060727},
\OEIS{A159476}, \OEIS{A206303}, \OEIS{A220180}, \OEIS{A243953},
\OEIS{A244430}, \OEIS{A244451}, \OEIS{A273001}, \OEIS{A294462},
\OEIS{A294463}, \OEIS{A296048}, \OEIS{A318695}, \OEIS{A318696},
\OEIS{A318814}, \OEIS{A318917}, \OEIS{A318976}, \OEIS{A318977},
\OEIS{A319104}, so that $A_w(2^r)\equiv0\pmod{2^r}$ for $r\ge4$.
This agrees with the published terms of every one of these entries at
$r=4$ and, where available, $r=5$.  The congruences stated elsewhere in this
note do not depend on it, since T0 and T1 already give unconditional
congruences for every power of two.


\section{Reindexed entry}

\OEIS{A001818} counts permutations in $S_{2m}$ whose cycle lengths are all
even, indexed by $m$. For the even-cycle weight system $w_j=1$ if $j$ is
even and $w_j=0$ if $j$ is odd, write $B(N)=A_w(N)$ for the resulting
weighted-permutation sequence, so that $a(m):=$~\OEIS{A001818}$(m)=B(2m)$.

T1 applied directly to $B$, at $N=2m$ and $K=2h$, gives
\[
 B(2(m+h))\equiv B(2m)B(2h)\pmod{2h},
\]
equivalently
\[
 a(m+h)\equiv a(m)a(h)\pmod{2h}.
\]

T0 applied to $B$ gives a substantially sharper doubling bound. Writing T0
as $B(2^{s+1})\equiv B(2^s)^2\pmod{2^{2s-1}}$ for $s\ge1$, and using
$a(2^{s-1})=B(2^s)$ and $a(2^s)=B(2^{s+1})$, this becomes
\[
 a(2^s)\equiv a(2^{s-1})^2\pmod{2^{2s-1}}\qquad(s\ge1),
\]
or, after replacing $s$ by $s+1$,
\[
 a(2^{s+1})\equiv a(2^s)^2\pmod{2^{2s+1}}\qquad(s\ge0),
\]
sharper, for $s\ge1$, than the modulus $2^{s+1}$ that T1 alone would give
at $m=h=2^s$ (both give modulus $2$ at $s=0$).

For every odd prime $p$ and $r\ge1$, $w_1=w_p=0$ in the weight system for
$B$, so the Bellagh--Oulebsir congruence underlying T2, with base index
$0$ and $q=2p^{r-1}$, gives $B(2p^r)\equiv0\pmod{2p^r\Z_p}$, and hence
\[
 a(p^r)\equiv0\pmod{p^r}.
\]

\section{Polynomial and triangle entries}

Table~\ref{tab:t4} lists the 19 (of 20) polynomial/triangle audit entries
whose T4 instance is a direct substitution with no further remark.  Each
satisfies, with $T_n(z)=n!\,[x^n]\exp(z\sum_mw_mx^m/m)$ for the stated
column weights,
\[
 T_{n+k}(z)\equiv T_n(z)T_k(z)\pmod{k}\quad\text{coefficientwise in }z.
\]
The 20th polynomial/triangle entry, \OEIS{A378495}, is treated in
Section~\ref{sec:open} because its OEIS entry carries an additional open
conjecture beyond what T4 proves.

\begin{center}
\small
\begin{longtable}{p{0.12\textwidth}p{0.75\textwidth}}
\toprule
OEIS & Family \\
\midrule
\endfirsthead
\toprule
OEIS & Family \\
\midrule
\endhead
\bottomrule
\endfoot
\OEIS{A008298} & D'Arcais triangle, $w_m=\sigma(m)$ \\
\OEIS{A038048} & First-column family for A008298 \\
\OEIS{A059356} & Second column of A008298 \\
\OEIS{A059357} & Third column of A008298 \\
\OEIS{A122974} & Triangle: permutations with no $k$-cycles \\
\OEIS{A213279} & Triangle: cycle lengths divisible by column index $k$ \\
\OEIS{A293012} & Array, columns $\exp(x/(1-x)^k)$ \\
\OEIS{A293669} & Array, columns $\exp(\sum_{j\le k}x^j)$ \\
\OEIS{A293991} & Array, columns $\exp\bigl(\sum_j\binom{k}{j-1}x^j/j\bigr)$ \\
\OEIS{A294616} & Array of signed Euler-product cycle weights \\
\OEIS{A294761} & Array of positive Euler-product cycle weights \\
\OEIS{A338805} & Divisor-count triangle, row sums A028342 \\
\OEIS{A338810} & Column of A338805 \\
\OEIS{A338811} & Column of A338805 \\
\OEIS{A361277} & Array, columns $\exp(x(1+x)^k)$ \\
\OEIS{A361278} & Column of A361277 \\
\OEIS{A361279} & Column of A361277 \\
\OEIS{A361280} & Column of A361277 \\
\OEIS{A393519} & Triangle of set partitions into labeled 3-tori, row sums A318695 \\
\bottomrule
\caption{Polynomial/triangle entries: T4 applies directly.}\label{tab:t4}
\end{longtable}
\end{center}

\section{Exceptional and bespoke entries}\label{sec:exceptional}

Four entries receive individual paragraph treatment here because their
instantiation has a distinctive form. Two of them, \OEIS{A213507} and
\OEIS{A218002}, appear only here and not as a table row. The other two,
\OEIS{A346545} and \OEIS{A049425}, already have a row in
Table~\ref{tab:direct}, and what follows is additional discussion beyond
that row.

\subsection*{\OEIS{A213507} (Catalan weights)}
Here $w_m=\mathrm{Cat}(m)$, so $w_1=1$. The classical congruence
$\mathrm{Cat}(p)\equiv2\pmod p$ (from $\binom{2p}{p}\equiv2\pmod p$ by
Lucas' theorem, divided by $p+1\equiv1$) gives, via T2 at $r=1$,
\[
 A_w(p)\equiv1+(p-1)\cdot2\equiv-1\pmod p,
\]
matching the audit's finite-certificate result exactly. The general
prime-power form $A_w(p^r)\equiv(1+(p-1)\mathrm{Cat}(p))^{p^{r-1}}\pmod{p^r}$
also holds by T2, though evaluating it beyond $r=1$ needs $\mathrm{Cat}(p)$
to higher $p$-adic precision than the mod-$p$ fact above supplies.

\subsection*{\OEIS{A218002} (permutations with prime cycle lengths)}
The sequence counts permutations whose cycle lengths are prime numbers.  The
OEIS entry's original ``prime order'' phrasing is false as literally
stated, and the correct reading is cycle lengths prime. Here $w_m=1$ if $m$ is
prime and $0$ otherwise, so $w_1=0$ and $w_p=1$ for every odd prime $p$
(since $p$ is itself prime). T2 gives
\[
 A_w(p^r)\equiv(p-1)^{p^{r-1}}\pmod{p^r},
\]
and in particular $A_w(p)\equiv-1\pmod p$.

\subsection*{\OEIS{A346545} (logarithmic-number weights)}
Here $w_m=$~\OEIS{A002746}$(m)$, the logarithmic-number sequence, whose own
closed form is a summation formula rather than an elementary function of
$m$. Its OEIS entry records $a(p)\equiv-2\pmod p$ for prime $p$ (due to A.
Eldar), giving $w_1=1$ and, via T2 at $r=1$,
\[
 A_w(p)\equiv1+(p-1)(-2)\equiv3\pmod p.
\]
The general prime-power form is not instantiated here, since
\OEIS{A002746}$(p)$ is known only modulo $p$, not modulo $p^r$ for
$r\ge2$.

\subsection*{\OEIS{A049425} and the Munarini recurrence}
This sequence, and its family members \OEIS{A049426}--\OEIS{A049428} in
Table~\ref{tab:direct}, carry a note in their OEIS entries that a
previously-conjectured recurrence was proved by Munarini. That fact
concerns a different, unrelated recurrence and has no bearing on the T1/T2
congruence result, which applies to \OEIS{A049425} exactly as it does to
the rest of its family.

\section{What was already known, and what is new}\label{sec:prov}

This section records the dates and sources behind our statements, namely what the OEIS and the literature already contained, and what is new here.

\subsection*{Earlier results on the shift congruence}\label{sec:prior}

Several of the sequences treated here carry shift congruences in their OEIS
entries, mostly due to P.~Bala, so it matters what is and is not new in the
present note.  Bala~\cite{Bala2017} proves that if
$\sum_n a(n)x^n/n!=F(x)\exp(xG(x))$ with $F,G\in\Z[[x]]$ and $G(0)=1$, then
$a(n+k)\equiv a(n)\pmod k$ for all $n,k$ (and, replacing $x$ by $-x$,
$a(n+k)\equiv(-1)^ka(n)$).  For sequences with $a(0)=1$ we have $F(0)=1$.  In the notation of the main paper, for $F=1$ this is the
case $w_1=1$ and $m\mid w_m$ for every $m$.  More generally, when $F(0)=1$ his class has integral weights, since $xF'/F\in\Z[[x]]$, so it lies inside the class treated in the main paper.  The same note asks whether
sequences with this property exist outside the form $F\exp(xG)$.
The conjecture of Bala for \OEIS{A028342} is proved in~\cite{KallatBala}.

The twisted congruence $a(n+k)\equiv a(n)a(k)\pmod k$ itself, for arbitrary integral weights $w_m$ with no condition $m\mid w_m$, goes back to~\cite{KallatBala}, whose group-action argument does not use the divisor structure.  Bala's later note~\cite{Bala2026} (31 July 2026) records it for every integral weight sequence, crediting~\cite{KallatBala}, and gives a proof by induction on the recurrence.  For such sequences $A_w(k)\not\equiv1\pmod k$ in general (for
involutions, \OEIS{A000085}, $A_w(2)=2$), so the untwisted congruence of
\cite{Bala2017} is false and the factor $A_w(k)$ cannot be removed.
What the main paper adds beyond~\cite{KallatBala} and~\cite{Bala2026} is, first, the modulus
$nk/\operatorname{rad}(\gcd(n,k))$ (which can exceed $\operatorname{lcm}(n,k)$) and the proof that it is optimal for the universal polynomial.  Second, it adds T0 and T2, the
two-adic lift and the explicit odd prime-power residue for every sequence,
which are in neither~\cite{Bala2017} nor~\cite{Bala2026}.  Third, it gives the
explicit instantiations below.

Applying the criterion $w_1=1$, $m\mid w_m$ to the weight sequences below
(recomputed from the first terms of each entry), the entries that satisfy
Bala's hypotheses directly or after removing a visible integral factor $F$
are \OEIS{A000012}, \OEIS{A000166} (via his corollary), \OEIS{A000262},
\OEIS{A025168}, \OEIS{A047974}, \OEIS{A052143}, \OEIS{A080893},
\OEIS{A082579}, \OEIS{A088009}, \OEIS{A091695}, \OEIS{A115329},
\OEIS{A193375}, \OEIS{A205800}, \OEIS{A255807},
\OEIS{A294361}--\OEIS{A294363}, \OEIS{A306624}, \OEIS{A321837},
\OEIS{A321847}--\OEIS{A321850}, and \OEIS{A361278}--\OEIS{A361280}.
For these, T1 recovers the known congruence modulo $k$, and its product form $a(n+k)\equiv a(n)a(k)$ holds modulo $\operatorname{lcm}(n,k)$, but the untwisted form need not (for \OEIS{A000262}, $a(5)-a(3)=488$ is not divisible by $6$).  The remaining weight-sequence entries, for example
\OEIS{A000085}, \OEIS{A244430}, \OEIS{A213527}, \OEIS{A243953},
\OEIS{A318917} and the characteristic-function families, have some
$w_m\not\equiv0\pmod m$ and are outside the hypotheses of~\cite{Bala2017}.
This test is sufficient, and further entries may lie in Bala's class after a
different factorization.  Several OEIS entries also state the twisted form
$a(n+k)\equiv a(n)a(k)\pmod k$ directly, with the dates we could read given
in the subsection on provenance below.

\subsection*{Provenance of the base congruence}
We compared the base congruence T1 with what the OEIS entries themselves
record (comments, formulas and revision histories as of October 2026).
Of the 101 entries:
\begin{itemize}
\item 18 already carry the untwisted congruence $a(n+k)\equiv a(n)\pmod k$
or its sign-twisted form, and lie in the class of~\cite{Bala2017}, so this
case was known.
\item 1 (\OEIS{A028342}) carried conjectures of Bala that are proved
in~\cite{KallatBala}.
\item 10 (\OEIS{A000085}, \OEIS{A213507}, \OEIS{A213527}, \OEIS{A243953},
\OEIS{A244430}, \OEIS{A244432}, \OEIS{A244451}, \OEIS{A305127},
\OEIS{A318769}, \OEIS{A318917}) state the exact form
$a(n+k)\equiv a(n)a(k)\pmod k$ without a proof in the entry.  The dated
statements we could read are from 29 July 2026 or later, after the
form was posted for \OEIS{A028342} on 23 July 2026, and the general-weights statement appeared in~\cite{Bala2026} (31 July 2026), which credits~\cite{KallatBala}.
\item 72 carry no shift statement.  Of these, 8 lie in the class
of~\cite{Bala2017} (\OEIS{A000012}, \OEIS{A091695}, \OEIS{A193375},
\OEIS{A205800}, \OEIS{A306624}, \OEIS{A361278}--\OEIS{A361280}) and 64 do not.
\end{itemize}
Since the argument of~\cite{KallatBala} applies to every integral weight sequence, as does the proof in~\cite{Bala2026}, T1 holds for all 101 entries, while the modulus $\operatorname{lcm}(n,k)$, T0, T2 and T4 are not.  None of the 101 entries records the explicit prime-power residues T2 or the
two-adic doubling T0, apart from the single statements
$a(p)\equiv2\pmod p$ for \OEIS{A318917} and $a(2n)\equiv1\pmod 8$ for
\OEIS{A000166}.  Recorded in OEIS is not the same as known in the
literature, and the dates above come from the revision histories as served.
The per-sequence table is in the supplementary file
\texttt{sequence\_priority\_audit.csv}.

\subsection*{Interpretation of the counts}
The group-action argument of~\cite{KallatBala}, which proves the product congruence for \OEIS{A028342}, does not use the divisor structure and applies to arbitrary weights, as the main paper observes, while the induction used in~\cite{Bala2026} is a different proof of the same statement.  The 101 sequences are applications of general theorems, not 101 solved problems.  Only one of them, \OEIS{A028342}, was an open conjecture that is settled by our own earlier work.  For the 64 entries outside the class of~\cite{Bala2017} the OEIS stated nothing, so there was no conjecture to prove, and what we record are the consequences of the theorems of the main paper for those sequences.  Their basic congruence $a(n+k)\equiv a(n)a(k)\pmod k$ is the product congruence of~\cite{KallatBala}, valid for all integral weights, and the sharper modulus, the prime-power residues and the power-of-two statements are what is new.  The open conjectures that the main paper does settle are collected in Section~\ref{sec:outside}, while the stronger conjectures of four entries (Section~\ref{sec:open}) are not consequences of the main paper.


\section{Stronger conjectures attached to four entries}\label{sec:open}

Four entries carry, in their own OEIS entries, conjectures that go beyond the congruences of this note.  The universal theorems of the main paper do not reach them, because they concern exact divisibility or exact valuations, and for these sequences extra structure (a closed product form for the generating function, or a short recurrence) is needed.  We state here what the main paper gives for each entry.

\begin{itemize}
\item \textbf{\OEIS{A193437} and \OEIS{A193438}} (cycle lengths $\equiv1\bmod3$ and $\equiv1\bmod4$).  With $w_m=1$ at the admissible lengths and $0$ elsewhere, T1 and T2 give the shift congruence and the explicit odd prime-power residue.  The entries also conjecture $p^{\lfloor n/p\rfloor}\mid A_w(n)$ for primes $p\equiv1\bmod3$ (resp.\ $\bmod4$).  This divisibility is a statement about exact valuations, which T1 and T2 do not give.

\item \textbf{\OEIS{A244432}} (Pell weights, $w_m=P(m)$).  T1 and T2 apply as for \OEIS{A244430} and \OEIS{A244451} in Table~\ref{tab:direct}, with $w_1=1$ and $w_p=P(p)$.  The entry conjectures $a(n)\equiv0\pmod{7^k}$ for $n\ge7k$.  A comment of Bala dated 19 August 2026 says this is true.  This too is a statement about exact valuations, which needs tools beyond T1 and T2.

\item \textbf{\OEIS{A378495}} (triangle $T(n,k)$ counting derangements of $n$ points with no $k$-cycle).  T4 gives the base coefficientwise congruence, from which $n-1\mid T(n,k)$ for every column $k\ge2$ follows.  The entry's conjectures, that the gcd of row $n$ is $n-1$ and two identities for the columns $k=n-2,n-1,n$, concern exact divisibility, which needs further tools beyond T4.
\end{itemize}

The three conjectures of \OEIS{A378495} and the stronger divisibility conjectures above concern exact divisibility and valuations, and they need further tools beyond the universal theorems.

\section{Conjectures outside the 101 that follow from the main paper}\label{sec:outside}

The 101 sequences above came from a fixed audit.  To see whether the theorems settle conjectures elsewhere in the OEIS, we screened all OEIS sequences whose logarithmic weights are integers on their listed terms (about $4{,}000$ sequences), and read their comments for stated conjectures about congruences, divisibility or periodicity.  Only a few dozen of these carry such a conjecture, and several were already proved.  The following are settled by the main paper, and we checked each against all the terms available in the OEIS.

\begin{itemize}
\item \OEIS{A251568} and \OEIS{A251569} (Bala, 2015).  These have $\sum a(n)x^n/n!=\exp(xG(x))$ with $G(0)=1$, and the conjecture is that $a(n)-1$ is divisible by $n(n-1)$ for $n\ge2$.  This is the corollary of the main paper on divisibility by $n(n-1)$.
\item The general conjecture recorded in the comments to \OEIS{A278070} (Bala, 2023) says that for integer series $F,G$ with $F(0)=G(0)=1$, the numbers $b(n)=n![x^n]\exp(xG(x))F(x)^n$ satisfy $b(n+k)\equiv b(n)\pmod k$.  This is the last statement of the Lagrange-type theorem of the main paper.  The entry also records a proof of the special case $F=(1-x)^{-1}$, $G=1$, found, according to the entry, by an automated theorem-proving system.
\item \OEIS{A053871} (Richman, 2023).  The conjecture is that if $m\equiv n\pmod q$ with $q$ odd, then $(-1)^ma(m)\equiv(-1)^na(n)\pmod q$.  The sequence $a(n)=2(n-1)\bigl(a(n-1)+a(n-2)\bigr)$, $a(0)=1$, $a(1)=0$, has e.g.f.\ $e^{-x}/\sqrt{1-2x}=\exp\bigl(\sum_mw_mx^m/m\bigr)$ with $w_1=0$ and $w_m=2^{m-1}$ for $m\ge2$.  The idea of the proof is that the claim says exactly that $a(q)\equiv-1\pmod q$ for every odd $q$, and the prime-power residue computes this.  For an odd prime $p$ the base is $w_1+(p-1)w_p=(p-1)2^{p-1}\equiv-1\pmod p$ (Fermat), so $a(p^r)\equiv(-1)^{p^{r-1}}=-1\pmod{p^r}$.  For general odd $q=p^rm'$ the iterated shift congruence gives $a(q)\equiv a(p^r)^{m'}\equiv(-1)^{m'}=-1\pmod{p^r}$, because $m'$ is odd, and the Chinese remainder theorem then gives $a(q)\equiv-1\pmod q$.  Finally, $a(n+q)\equiv a(n)a(q)\equiv-a(n)\pmod q$, and multiplying by $(-1)^{n+q}=-(-1)^n$ shows that $(-1)^na(n)$ is periodic with period $q$.  We checked the claim for all odd $q<40$ and all terms available.
\item \OEIS{A000459} (van Hoeij, 2023) states that $a(n+k)-a(n)$ is divisible by $k$.  Here $\sum a(n)x^n/n!=e^xF(x)$ with $F\in\Z[[x]]$, $F=(1+2x)^{-1}C\bigl(x/(1+2x)^2\bigr)$ and $C(y)=\sum_m(2m-1)!!\,y^m$ (checked on all $18$ listed terms).  This lies in Bala's class~\cite{Bala2017}, so it is also a case of his 2017 theorem, and it is a case of the shift congruence together with $a(k)\equiv1\pmod k$.
\end{itemize}

Conjectures about exact $p$-adic valuations (for example \OEIS{A070945} and \OEIS{A057693}) and conjectures about factorizations are \emph{not} settled, since they are outside the reach of these methods.  Several conjectures of Bala for other entries (for example \OEIS{A255819}, \OEIS{A296618}) were already proved by him.

\section{Data and methods}\label{sec:methods}

The principal source for each sequence's weight rule is the accompanying
146-entry audit (\texttt{sequence\_audit\_matrix.xlsx}), which also records
priority and confidence ratings not reproduced here. Eleven weight formulas
(\OEIS{A052143}, \OEIS{A243953}, \OEIS{A318695}, \OEIS{A318696},
\OEIS{A318769}, \OEIS{A318814}, \OEIS{A318912}, \OEIS{A318917},
\OEIS{A318966}, \OEIS{A318967}, \OEIS{A318977}) and two further reference
formulas (\OEIS{A346545} via \OEIS{A002746}, and \OEIS{A377584} via
\OEIS{A326305}) were not pinned to a closed form in the audit and were
instead obtained directly from each sequence's OEIS entry, then
independently re-derived by symbolic series expansion of the stated
generating function or product formula before being used, so that each
substitution rests on an independent computation rather than a single
transcription. Every congruence stated here is T0, T1, T2, or T4 of the main paper~\cite{KallatI} applied to an
explicit, sourced weight sequence, and Section~\ref{sec:outside} applies the main paper to sequences outside the 101.

\section{Summary}

The audit classifies the 101 entries as 80 direct, 1 reindexed, and 20
polynomial/triangle. Of the 80 direct entries, 75 are represented by the 72
table rows in Section~\ref{sec:direct} (one of those rows, for
\OEIS{A049425}, covers four sequences, \OEIS{A049425}--\OEIS{A049428}, at
once), 3 more (\OEIS{A193437}, \OEIS{A193438}, and \OEIS{A244432}) are
treated only in the open-conjecture section, Section~\ref{sec:open}, and 2
more (\OEIS{A213507}, \OEIS{A218002}) receive dedicated bespoke treatment in
Section~\ref{sec:exceptional}, giving $75+3+2=80$.  Two of the 75 table
entries, \OEIS{A346545} and \OEIS{A049425}, also receive additional
discussion in Section~\ref{sec:exceptional} beyond their table row, but
these are notes on already-counted sequences, not additional ones. The
single reindexed entry (\OEIS{A001818}) is handled by undoing the index
change, and receives T0's sharper doubling bound and an odd-prime-power
vanishing result in addition to T1.
Of the 20 polynomial/triangle entries, 19 appear in Table~\ref{tab:t4} and
the 20th (\OEIS{A378495}) is treated in Section~\ref{sec:open}. In every
one of the 101 cases the base congruence property that the audit records
as ``Proved'' is fully established here, and in all but one case
(\OEIS{A346545}, capped at $r=1$) the explicit odd prime-power or
coefficientwise closed form is too.

Beyond the 101 congruences, Section~\ref{sec:open} describes the stronger conjectures of four entries, which need further tools beyond the universal theorems, and Section~\ref{sec:outside} lists conjectures outside the 101 that do follow from the main paper.

\section*{Acknowledgments}
The author thanks the contributors to the OEIS, and in particular Peter Bala, for the sequences, comments and conjectures on which this note is based.  The author used AI tools (large language models, in several different systems) for exploratory discussion, for finding and checking proofs and computations, for drafting and revising the text. The author independently checked the mathematical arguments, computations, and the final manuscript.

\begin{thebibliography}{9}

\bibitem{KallatI}
A.~Kallat,
\newblock Universal shift congruences for weighted permutation sequences,
\newblock in preparation, 2026.

\bibitem{Bala2017}
P.~Bala,
\newblock Integer sequences that become periodic on reduction modulo $k$ for all $k$,
\newblock note linked from OEIS \OEIS{A047974}, 3 December 2017.

\bibitem{Bala2026}
P.~Bala,
\newblock Sequences that satisfy the congruence $a(n+k)\equiv a(n)\,a(k)\pmod k$,
\newblock note linked from OEIS A057693, 31 July 2026.

\bibitem{KallatBala}
A.~Kallat,
\newblock A proof of Bala's congruence conjecture for A028342,
\newblock arXiv:2607.18313 [math.CO], 2026.

\bibitem{BellaghOulebsir2023}
A.~Bellagh and A.~Oulebsir,
\newblock Congruences for the cycle indicator of the symmetric group,
\newblock \emph{Communications in Mathematics} \textbf{31} (2023), no.~1, 251--256.
\newblock doi:10.46298/cm.10391.

\end{thebibliography}

\end{document}

